A Unified View of Piecewise Linear Neural Network Verification

The success of Deep Learning and its potential use in many safety-critical applications has motivated research on formal verification of Neural Network (NN) models. Despite the reputation of learned NN models to behave as black boxes and the theoretical hardness of proving their properties, researchers have been successful in verifying some classes of models by exploiting their piecewise linear structure and taking insights from formal methods such as Satisifiability Modulo Theory. These methods are however still far from scaling to realistic neural networks. To facilitate progress on this crucial area, we make two key contributions. First, we present a unified framework that encompasses previous methods. This analysis results in the identification of new methods that combine the strengths of multiple existing approaches, accomplishing a speedup of two orders of magnitude compared to the previous state of the art. Second, we propose a new data set of benchmarks which includes a collection of previously released testcases. We use the benchmark to provide the first experimental comparison of existing algorithms and identify the factors impacting the hardness of verification problems.

==> figures/PCAMNIST-analysis/epscrop.sh <==
#!/bin/bash

D=$1

# Process all EPS file in passed directory
for filename in $D/*.eps; do

    # Get path and filename without extension
    base=${filename%.*}

    # Convert EPS to PDF
    epstopdf "$base"".eps"

    # Crop PDF
    pdfcrop "$base"".pdf"

    # Convert PDF back to EPS
    pdftops -eps "$base""-crop.pdf" "$base"".eps"
done

# Remove the intermediate "crop" pdfs
rm $D/*-crop.pdf


==> figures/epscrop.sh <==
#!/bin/bash

D=$1

# Process all EPS file in passed directory
for filename in $D/*.eps; do

    # Get path and filename without extension
    base=${filename%.*}

    # Convert EPS to PDF
    epstopdf "$base"".eps"

    # Crop PDF
    pdfcrop "$base"".pdf"

    # Convert PDF back to EPS
    pdftops -eps "$base""-crop.pdf" "$base"".eps"
done

# Remove the intermediate "crop" pdfs
rm $D/*-crop.pdf


==> figures/linear_approximation/epscrop.sh <==
#!/bin/bash

D=$1

# Process all EPS file in passed directory
for filename in $D/*.eps; do

    # Get path and filename without extension
    base=${filename%.*}

    # Convert EPS to PDF
    epstopdf "$base"".eps"

    # Crop PDF
    pdfcrop "$base"".pdf"

    # Convert PDF back to EPS
    pdftops -eps "$base""-crop.pdf" "$base"".eps"
done

# Remove the intermediate "crop" pdfs
rm $D/*-crop.pdf

